Complete asymptotic type-token relationship for growing complex systems with inverse power-law count rankings

The growth dynamics of complex systems often exhibit statistical regularities involving power-law relationships. For real finite complex systems formed by countable tokens (animals, words) as instances of distinct types (species, dictionary entries), an inverse power-law scaling $S \sim r^{-\alpha}$ between type count $S$ and type rank $r$, widely known as Zipf's law, is widely observed to varying degrees of fidelity. A secondary, summary relationship is Heaps' law, which states that the number of types scales sublinearly with the total number of observed tokens present in a growing system. Here, we propose an idealized model of a growing system that (1) deterministically produces arbitrary inverse power-law count rankings for types, and (2) allows us to determine the exact asymptotics of the type-token relationship. Our argument improves upon and remedies earlier work. We obtain a unified asymptotic expression for all values of $\alpha$, which corrects the special cases of $\alpha = 1$ and $\alpha \gg 1$. Our approach relies solely on the form of count rankings, avoids unnecessary approximations, and does not involve any stochastic mechanisms or sampling processes. We thereby demonstrate that a general type-token relationship arises solely as a consequence of Zipf's law.

==> make-things-move-to-online-appendices.sh <==
## No:
## ssh storylab@storylab.w3.uvm.edu
## scp storylab@storylab.w3.uvm.edu:

## ssh storylab@zoo.uvm.edu
## scp storylab@zoo.uvm.edu:

storylabain'tradiolab2022

cd package

mv anc flipbooks
tar cvfzp allotaxonometer-flipbooks-probability-turbulence-divergence.tgz flipbooks/*
zip -r allotaxonometer-flipbooks-probability-turbulence-divergence.zip flipbooks/*
mv flipbooks anc

cd ..

scp \
package/allotaxonometer-flipbooks-probability-turbulence-divergence.tgz \
package/allotaxonometer-flipbooks-probability-turbulence-divergence.zip \
package/anc/allotax*.pdf \
storylab@storylab.w3.uvm.edu:public_html/allotaxonometry/flipbooks/probability-turbulence-divergence/







==> makepackage.sh <==
#!/bin/sh
echo "creating $1-arxiv.tgz..." 1>&2;
cd package;
tar cvfzph ../$1-arxiv.tgz fig[0-9]*.pdf *revtex4-combined.tex 1>&2;


==> package-flipbooks.sh <==
mdkir -p package/flipbooks

# jane austen
\cp figures/2020-08gutenberg-jane-austen/flipbooks/figallotaxonometer9000-jane-austen-1grams-ptd003-alphasweep_combined.pdf \
    package/flipbooks/allotaxonometer-flipbook-1-probability-divergence-pride-and-prejudice-1-grams.pdf
\cp figures/2020-08gutenberg-jane-austen/flipbooks/figallotaxonometer9000-jane-austen-2grams-ptd003-alphasweep_combined.pdf \
    package/flipbooks/allotaxonometer-flipbook-2-probability-divergence-pride-and-prejudice-2-grams.pdf
\cp figures/2020-08gutenberg-jane-austen/flipbooks/figallotaxonometer9000-jane-austen-3grams-ptd003-alphasweep_combined.pdf \
    package/flipbooks/allotaxonometer-flipbook-3-probability-divergence-pride-and-prejudice-3-grams.pdf

# twitter
\cp figures/2020-01story-wrangler-rtd/figallotaxonometer9000/figallotaxonometer9000-2020-03-12-2020-05-30-story-wrangler-1grams-all-prob-div_combined_noname.pdf \
    package/flipbooks/allotaxonometer-flipbook-4-probability-divergence-twitter-1-grams.pdf
\cp figures/2020-01story-wrangler-rtd/figallotaxonometer9000/figallotaxonometer9000-2020-03-12-2020-05-30-story-wrangler-2grams-all-prob-div_combined_noname.pdf \
    package/flipbooks/allotaxonometer-flipbook-5-probability-divergence-twitter-2-grams.pdf
\cp figures/2020-01story-wrangler-rtd/figallotaxonometer9000/figallotaxonometer9000-2020-03-12-2020-05-30-story-wrangler-3grams-all-prob-div_combined_noname.pdf \
    package/flipbooks/allotaxonometer-flipbook-6-probability-divergence-twitter-3-grams.pdf

# barro colorado island
\cp figures/2019-11barro-colorado-trees-35-years/flipbooks/figallotaxonometer9000-1985-2015-barro-colorado003-ptd-alphasweep_combined.pdf \
    package/flipbooks/allotaxonometer-flipbook-7-probability-turbulence-divergence-barro-colorado-island.pdf



